Control Flow Adaption: An Efficient Simulation Method For Noisy Quantum Networks

Quantum network research at both the software stack and hardware implementation level has become an exciting area of quantum information science. Although demonstrations of small-scale quantum networks have emerged in the past decade, quantum communication and computation hardware remain scarce resources today. As a result, the evaluation and validation of quantum network protocols primarily rely on classical simulators rather than real quantum networks. This paper introduces a novel quantum network simulation method called control flow adaptation, which enhances standard tensor network simulations. This method enables accurate and efficient simulations of many important quantum network protocols by carefully leveraging the control flow structures of them. Furthermore, we have developed a prototype quantum network simulator, qns-3, as a module for ns-3. This new module implements the control flow adaptation technique and applies it to a wide range of protocols. All related code is open-sourced. We believe the development of the control flow adaptation method and the qns-3 simulator represents a step forward in quantum network research, offering a versatile and scalable platform for testing and verifying quantum network protocols on classical computers.

==> auto.sh <==
#!/bin/bash
git add .
current_day=$(date "+%Y%m%d-%H")
git add .
git commit -m "update at ${current_day} by lhp"
git push

